Committee Moderation on Encrypted Messaging Platforms

Encrypted messaging services like WhatsApp, Facebook Messenger, and Signal provide secure and deniable communication for billions across the world, but these exact properties prevent holding users accountable for sending messages that are abusive, misinformative, or otherwise harmful to society. Previous works have addressed this concern by allowing a moderator to verify the identity of a message's sender if a message is reported; if not reported, messages maintain all security guarantees. Using primitives from threshold cryptography, this work extends the message-reporting protocol Hecate from Issa, Alhaddad, and Varia to a setting in which consensus among a group of moderators is required to reveal and verify the identity of a message's sender.

==> benchmark-analysis.r <==
library(tidyverse)

####################
## TOKEN CREATION ##
####################

benchmark_parameters <-
    list.files("../benches/results/token_creation")

total_time <- c() # in ms

for (i in seq_along(benchmark_parameters)) {
    path <- glue::glue(
        "../benches/results/token_creation/",
        "{benchmark_parameters[i]}/new/estimates.json"
    )
    total_time[i] <- jsonlite::read_json(path)$mean$point_estimate / 1e6
}

token_creation_results <-
    tibble(benchmark_parameters, total_time) %>%
    separate_wider_delim(
        benchmark_parameters,
        delim = "-",
        names = c("n", "t", "batch_size"),
    ) %>%
    mutate(across(c(n, t), as.factor)) %>%
    mutate(across(batch_size, as.integer))

# creation time as function of batch size

create_plot <- function() {
    plot <- ggplot(
        token_creation_results,
        aes(x = batch_size, y = total_time, color = n)
    ) +
        geom_line() +
        geom_point() +
        labs(x = "Batch size", y = "Total runtime (ms)", color = "$n$") +
        theme(
            legend.position = c(.35, .88),
            legend.direction = "horizontal",
            legend.background = element_blank()
        )

    tikzDevice::tikz(
        file = "benchmark-plot.tex",
        standAlone = F,
        width = 3,
        height = 2.2
    )
    print(plot)
    dev.off()
}

#######################
## MESSAGE REPORTING ##
#######################

benchmark_parameters <-
    list.files("../benches/results/message_reporting")

per_report <- c() # in ms

for (i in seq_along(benchmark_parameters)) {
    path <- glue::glue(
        "../benches/results/message_reporting/",
        "{benchmark_parameters[i]}/new/estimates.json"
    )
    per_report[i] <- jsonlite::read_json(path)$mean$point_estimate / 1e6
}

create_table <- function() {
    # per-token creation time
    token_creation_results %>%
        group_by(n) %>%
        transmute(per_token_time = total_time / batch_size) %>%
        summarise(per_token = mean(per_token_time)) %>%
        mutate(per_report = per_report)
}

